Emergent flat band lattices in spatially periodic magnetic fields

Motivated by the recent discovery of Mott insulating phase and unconventional superconductivity due to the flat bands in twisted bilayer graphene, we propose more generic ways of getting two-dimensional (2D) emergent flat band lattices using either 2D Dirac materials or ordinary electron gas (2DEG) subject to moderate periodic orbital magnetic fields with zero spatial average. Employing both momentum-space and real-space numerical methods to solve the eigenvalue problems, we find stark contrast between Schr\"{o}dinger and Dirac electrons, i.e., the former show recurring "magic" values of the magnetic field when the lowest band becomes flat, while for the latter the zero-energy bands are asymptotically flat without magicness. By examining the Wannier functions localized by the smooth periodic magnetic fields, we are able to explain these nontrivial behaviors using minimal tight-binding models on a square lattice. The two cases can be interpolated by varying the $g$-factor or effective mass of a 2DEG and by taking into account the Zeeman coupling, which also leads to flat bands with nonzero Chern numbers for each spin. Our work provides flexible platforms for exploring interaction-driven phases in 2D systems with on-demand superlattice symmetries.

==> anc/hmat-2band.dat <==
R = 
    0.0000000000,      0.0000000000,      0.0000000000
 (    0.4044860670+   -0.0000000000j),   (    0.0000048131+   -0.0571086515j)
 (    0.0000048131+    0.0571086515j),   (    0.4349343684+    0.0000000000j)
R = 
    6.2831853072,      0.0000000000,      6.2831853072
 (   -0.0242791533+   -0.0000000000j),   (    0.0000048130+    0.0571086521j)
 (   -0.0000428805+   -0.0002537990j),   (    0.0144232711+    0.0000000000j)
R = 
    0.0000000000,      6.2831853072,      6.2831853072
 (   -0.0242791533+   -0.0000000000j),   (   -0.0000428805+    0.0002537998j)
 (    0.0000048130+   -0.0571086514j),   (    0.0144232711+   -0.0000000000j)
R = 
    0.0000000000,     -6.2831853072,      6.2831853072
 (   -0.0242791533+    0.0000000000j),   (    0.0000048130+    0.0571086514j)
 (   -0.0000428805+   -0.0002537998j),   (    0.0144232711+    0.0000000000j)
R = 
   -6.2831853072,      0.0000000000,      6.2831853072
 (   -0.0242791533+    0.0000000000j),   (   -0.0000428805+    0.0002537990j)
 (    0.0000048130+   -0.0571086521j),   (    0.0144232711+   -0.0000000000j)
R = 
    6.2831853072,      6.2831853072,      8.8857658763
 (    0.0100419060+    0.0000000000j),   (   -0.0000428809+   -0.0002537980j)
 (   -0.0000428809+    0.0002537993j),   (    0.0076653834+    0.0000000000j)
R = 
    6.2831853072,     -6.2831853072,      8.8857658763
 (    0.0100419060+    0.0000000000j),   (    0.0000048131+   -0.0571086520j)
 (    0.0002085341+    0.0025018423j),   (    0.0076653834+    0.0000000000j)
R = 
   -6.2831853072,      6.2831853072,      8.8857658763
 (    0.0100419060+   -0.0000000000j),   (    0.0002085341+   -0.0025018423j)
 (    0.0000048131+    0.0571086520j),   (    0.0076653834+   -0.0000000000j)
R = 
   -6.2831853072,     -6.2831853072,      8.8857658763
 (    0.0100419060+   -0.0000000000j),   (   -0.0000428809+   -0.0002537993j)
 (   -0.0000428809+    0.0002537980j),   (    0.0076653834+   -0.0000000000j)
R = 
   12.5663706144,      0.0000000000,     12.5663706144
 (    0.0022580887+   -0.0000000000j),   (   -0.0000428809+   -0.0002537986j)
 (    0.0000498688+   -0.0000137674j),   (   -0.0012039490+   -0.0000000000j)
R = 
    0.0000000000,     12.5663706144,     12.5663706144
 (    0.0022580887+   -0.0000000000j),   (    0.0000498688+    0.0000137688j)
 (   -0.0000428809+    0.0002537999j),   (   -0.0012039490+   -0.0000000000j)
R = 
  -12.5663706144,      0.0000000000,     12.5663706144
 (    0.0022580887+    0.0000000000j),   (    0.0000498688+    0.0000137674j)
 (   -0.0000428809+    0.0002537986j),   (   -0.0012039490+    0.0000000000j)
R = 
    0.0000000000,    -12.5663706144,     12.5663706144
 (    0.0022580887+    0.0000000000j),   (   -0.0000428809+   -0.0002537999j)
 (    0.0000498688+   -0.0000137688j),   (   -0.0012039490+    0.0000000000j)
R = 
   -6.2831853072,    -12.5663706144,     14.0496294621
 (   -0.0013032431+   -0.0000000000j),   (    0.0002085332+    0.0025018421j)
 (    0.0000498683+    0.0000137665j),   (    0.0000058668+   -0.0000000000j)
R = 
    6.2831853072,    -12.5663706144,     14.0496294621
 (   -0.0013032431+    0.0000000000j),   (   -0.0000428805+    0.0002537981j)
 (   -0.0002761216+   -0.0000765727j),   (    0.0000058668+   -0.0000000000j)
R = 
    6.2831853072,     12.5663706144,     14.0496294621
 (   -0.0013032431+    0.0000000000j),   (    0.0000498683+   -0.0000137665j)
 (    0.0002085332+   -0.0025018421j),   (    0.0000058668+    0.0000000000j)
R = 
   12.5663706144,     -6.2831853072,     14.0496294621
 (   -0.0013032431+    0.0000000000j),   (   -0.0000428805+    0.0002537989j)
 (   -0.0002761215+   -0.0000765719j),   (    0.0000058668+    0.0000000000j)
R = 
  -12.5663706144,     -6.2831853072,     14.0496294621
 (   -0.0013032431+   -0.0000000000j),   (    0.0000498683+   -0.0000137678j)
 (    0.0002085332+   -0.0025018434j),   (    0.0000058668+   -0.0000000000j)
R = 
   -6.2831853072,     12.5663706144,     14.0496294621
 (   -0.0013032431+   -0.0000000000j),   (   -0.0002761216+    0.0000765727j)
 (   -0.0000428805+   -0.0002537981j),   (    0.0000058668+    0.0000000000j)
R = 
  -12.5663706144,      6.2831853072,     14.0496294621
 (   -0.0013032431+   -0.0000000000j),   (   -0.0002761215+    0.0000765719j)
 (   -0.0000428805+   -0.0002537989j),   (    0.0000058668+   -0.0000000000j)
R = 
   12.5663706144,      6.2831853072,     14.0496294621
 (   -0.0013032431+    0.0000000000j),   (    0.0002085332+    0.0025018434j)
 (    0.0000498683+    0.0000137678j),   (    0.0000058668+    0.0000000000j)
R = 
   12.5663706144,    -12.5663706144,     17.7715317526
 (    0.0021766365+   -0.0000000000j),   (    0.0002085341+   -0.0025018432j)
 (    0.0003535527+    0.0001734792j),   (   -0.0005668302+    0.0000000000j)
R = 
  -12.5663706144,    -12.5663706144,     17.7715317526
 (    0.0021766365+    0.0000000000j),   (   -0.0002761229+   -0.0000765722j)
 (   -0.0002761229+    0.0000765712j),   (   -0.0005668302+    0.0000000000j)
R = 
  -12.5663706144,     12.5663706144,     17.7715317526
 (    0.0021766365+    0.0000000000j),   (    0.0003535527+   -0.0001734792j)
 (    0.0002085341+    0.0025018432j),   (   -0.0005668302+   -0.0000000000j)
R = 
   12.5663706144,     12.5663706144,     17.7715317526
 (    0.0021766365+   -0.0000000000j),   (   -0.0002761229+   -0.0000765712j)
 (   -0.0002761229+    0.0000765722j),   (   -0.0005668302+   -0.0000000000j)
R = 
    0.0000000000,     18.8495559215,     18.8495559215
 (   -0.0004671695+   -0.0000000000j),   (   -0.0000527535+   -0.0000097492j)
 (    0.0000498683+    0.0000137688j),   (    0.0003145313+   -0.0000000000j)
R = 
    0.0000000000,    -18.8495559215,     18.8495559215
 (   -0.0004671695+    0.0000000000j),   (    0.0000498683+   -0.0000137688j)
 (   -0.0000527535+    0.0000097492j),   (    0.0003145313+    0.0000000000j)
R = 
  -18.8495559215,      0.0000000000,     18.8495559215
 (   -0.0004671695+   -0.0000000000j),   (   -0.0000527535+   -0.0000097506j)
 (    0.0000498683+    0.0000137674j),   (    0.0003145313+    0.0000000000j)
R = 
   18.8495559215,      0.0000000000,     18.8495559215
 (   -0.0004671695+    0.0000000000j),   (    0.0000498683+   -0.0000137674j)
 (   -0.0000527535+    0.0000097506j),   (    0.0003145313+   -0.0000000000j)
R = 
  -18.8495559215,      6.2831853072,     19.8691765316
 (   -0.0000085761+    0.0000000000j),   (    0.0003203276+    0.0000198381j)
 (    0.0000498688+   -0.0000137678j),   (    0.0002386511+    0.0000000000j)
R = 
    6.2831853072,     18.8495559215,     19.8691765316
 (   -0.0000085761+    0.0000000000j),   (   -0.0000527540+    0.0000097513j)
 (   -0.0002761229+    0.0000765728j),   (    0.0002386511+    0.0000000000j)
R = 
   18.8495559215,      6.2831853072,     19.8691765316
 (   -0.0000085761+   -0.0000000000j),   (   -0.0002761229+   -0.0000765718j)
 (   -0.0000527540+   -0.0000097502j),   (    0.0002386511+   -0.0000000000j)
R = 
   -6.2831853072,     18.8495559215,     19.8691765316
 (   -0.0000085761+    0.0000000000j),   (    0.0003203275+    0.0000198394j)
 (    0.0000498688+   -0.0000137665j),   (    0.0002386511+    0.0000000000j)
R = 
   -6.2831853072,    -18.8495559215,     19.8691765316
 (   -0.0000085761+   -0.0000000000j),   (   -0.0002761229+   -0.0000765728j)
 (   -0.0000527540+   -0.0000097513j),   (    0.0002386511+   -0.0000000000j)
R = 
   18.8495559215,     -6.2831853072,     19.8691765316
 (   -0.0000085761+   -0.0000000000j),   (    0.0000498688+    0.0000137678j)
 (    0.0003203276+   -0.0000198381j),   (    0.0002386511+   -0.0000000000j)
R = 
  -18.8495559215,     -6.2831853072,     19.8691765316
 (   -0.0000085761+    0.0000000000j),   (   -0.0000527540+    0.0000097502j)
 (   -0.0002761229+    0.0000765718j),   (    0.0002386511+    0.0000000000j)
R = 
    6.2831853072,    -18.8495559215,     19.8691765316
 (   -0.0000085761+   -0.0000000000j),   (    0.0000498688+    0.0000137665j)
 (    0.0003203275+   -0.0000198394j),   (    0.0002386511+   -0.0000000000j)
R = 
  -12.5663706144,     18.8495559215,     22.6543467983
 (   -0.0008178831+   -0.0000000000j),   (   -0.0004011271+   -0.0000582744j)
 (   -0.0002761216+   -0.0000765713j),   (    0.0004928895+   -0.0000000000j)
R = 
  -12.5663706144,    -18.8495559215,     22.6543467983
 (   -0.0008178831+    0.0000000000j),   (    0.0003535509+    0.0001734791j)
 (    0.0003203263+    0.0000198380j),   (    0.0004928895+    0.0000000000j)
R = 
   18.8495559215,    -12.5663706144,     22.6543467983
 (   -0.0008178831+    0.0000000000j),   (   -0.0002761215+    0.0000765721j)
 (   -0.0004011271+    0.0000582752j),   (    0.0004928895+    0.0000000000j)
R = 
   12.5663706144,    -18.8495559215,     22.6543467983
 (   -0.0008178831+    0.0000000000j),   (   -0.0002761216+    0.0000765713j)
 (   -0.0004011271+    0.0000582744j),   (    0.0004928895+    0.0000000000j)
R = 
   12.5663706144,     18.8495559215,     22.6543467983
 (   -0.0008178831+   -0.0000000000j),   (    0.0003203263+   -0.0000198380j)
 (    0.0003535509+   -0.0001734791j),   (    0.0004928895+   -0.0000000000j)
R = 
   18.8495559215,     12.5663706144,     22.6543467983
 (   -0.0008178831+    0.0000000000j),   (    0.0003535509+    0.0001734795j)
 (    0.0003203262+    0.0000198384j),   (    0.0004928895+    0.0000000000j)
R = 
  -18.8495559215,     12.5663706144,     22.6543467983
 (   -0.0008178831+   -0.0000000000j),   (   -0.0004011271+   -0.0000582752j)
 (   -0.0002761215+   -0.0000765721j),   (    0.0004928895+   -0.0000000000j)
R = 
  -18.8495559215,    -12.5663706144,     22.6543467983
 (   -0.0008178831+   -0.0000000000j),   (    0.0003203262+   -0.0000198384j)
 (    0.0003535509+   -0.0001734795j),   (    0.0004928895+   -0.0000000000j)
R = 
  -25.1327412287,      0.0000000000,     25.1327412287
 (    0.0000887378+   -0.0000000000j),   (    0.0000542137+    0.0000016541j)
 (   -0.0000527540+   -0.0000097503j),   (   -0.0000623708+    0.0000000000j)
R = 
    0.0000000000,     25.1327412287,     25.1327412287
 (    0.0000887378+    0.0000000000j),   (    0.0000542137+    0.0000016552j)
 (   -0.0000527540+   -0.0000097492j),   (   -0.0000623708+    0.0000000000j)
R = 
   25.1327412287,      0.0000000000,     25.1327412287
 (    0.0000887378+    0.0000000000j),   (   -0.0000527540+    0.0000097503j)
 (    0.0000542137+   -0.0000016541j),   (   -0.0000623708+   -0.0000000000j)
R = 
    0.0000000000,    -25.1327412287,     25.1327412287
 (    0.0000887378+   -0.0000000000j),   (   -0.0000527540+    0.0000097492j)
 (    0.0000542137+   -0.0000016552j),   (   -0.0000623708+   -0.0000000000j)
R = 
   25.1327412287,      6.2831853072,     25.9062366868
 (    0.0001062995+   -0.0000000000j),   (    0.0003203262+   -0.0000198389j)
 (    0.0000542134+    0.0000016544j),   (   -0.0001491321+    0.0000000000j)
R = 
   -6.2831853072,    -25.1327412287,     25.9062366868
 (    0.0001062995+    0.0000000000j),   (    0.0003203263+   -0.0000198393j)
 (    0.0000542134+    0.0000016539j),   (   -0.0001491321+    0.0000000000j)
R = 
    6.2831853072,    -25.1327412287,     25.9062366868
 (    0.0001062995+   -0.0000000000j),   (   -0.0000527535+   -0.0000097514j)
 (   -0.0003467414+    0.0000145871j),   (   -0.0001491321+   -0.0000000000j)
R = 
   -6.2831853072,     25.1327412287,     25.9062366868
 (    0.0001062995+    0.0000000000j),   (   -0.0003467414+   -0.0000145871j)
 (   -0.0000527535+    0.0000097514j),   (   -0.0001491321+    0.0000000000j)
R = 
   25.1327412287,     -6.2831853072,     25.9062366868
 (    0.0001062995+    0.0000000000j),   (   -0.0000527535+   -0.0000097499j)
 (   -0.0003467413+    0.0000145885j),   (   -0.0001491321+    0.0000000000j)
R = 
  -25.1327412287,      6.2831853072,     25.9062366868
 (    0.0001062995+   -0.0000000000j),   (   -0.0003467413+   -0.0000145885j)
 (   -0.0000527535+    0.0000097499j),   (   -0.0001491321+   -0.0000000000j)
R = 
    6.2831853072,     25.1327412287,     25.9062366868
 (    0.0001062995+   -0.0000000000j),   (    0.0000542134+   -0.0000016539j)
 (    0.0003203263+    0.0000198393j),   (   -0.0001491321+   -0.0000000000j)
R = 
  -25.1327412287,     -6.2831853072,     25.9062366868
 (    0.0001062995+    0.0000000000j),   (    0.0000542134+   -0.0000016544j)
 (    0.0003203262+    0.0000198389j),   (   -0.0001491321+   -0.0000000000j)
R = 
  -18.8495559215,    -18.8495559215,     26.6572976290
 (    0.0008016361+   -0.0000000000j),   (   -0.0004011288+    0.0000582751j)
 (   -0.0004011288+   -0.0000582747j),   (   -0.0005006072+   -0.0000000000j)
R = 
   18.8495559215,     18.8495559215,     26.6572976290
 (    0.0008016361+    0.0000000000j),   (   -0.0004011288+    0.0000582747j)
 (   -0.0004011288+   -0.0000582751j),   (   -0.0005006072+    0.0000000000j)
R = 
  -18.8495559215,     18.8495559215,     26.6572976290
 (    0.0008016361+    0.0000000000j),   (    0.0004480303+    0.0000399103j)
 (    0.0003535527+    0.0001734794j),   (   -0.0005006072+    0.0000000000j)
R = 
   18.8495559215,    -18.8495559215,     26.6572976290
 (    0.0008016361+   -0.0000000000j),   (    0.0003535527+   -0.0001734794j)
 (    0.0004480303+   -0.0000399103j),   (   -0.0005006072+   -0.0000000000j)
R = 
   25.1327412287,    -12.5663706144,     28.0992589242
 (    0.0002866966+    0.0000000000j),   (    0.0003203276+    0.0000198392j)
 (    0.0004290402+   -0.0000402147j),   (   -0.0002045739+    0.0000000000j)
R = 
  -25.1327412287,     12.5663706144,     28.0992589242
 (    0.0002866966+   -0.0000000000j),   (    0.0004290402+    0.0000402147j)
 (    0.0003203276+   -0.0000198392j),   (   -0.0002045739+   -0.0000000000j)
R = 
  -12.5663706144,    -25.1327412287,     28.0992589242
 (    0.0002866966+    0.0000000000j),   (   -0.0004011288+    0.0000582746j)
 (   -0.0003467422+   -0.0000145880j),   (   -0.0002045739+   -0.0000000000j)
R = 
   12.5663706144,    -25.1327412287,     28.0992589242
 (    0.0002866966+   -0.0000000000j),   (    0.0003203275+    0.0000198379j)
 (    0.0004290401+   -0.0000402159j),   (   -0.0002045739+    0.0000000000j)
R = 
  -12.5663706144,     25.1327412287,     28.0992589242
 (    0.0002866966+    0.0000000000j),   (    0.0004290401+    0.0000402159j)
 (    0.0003203275+   -0.0000198379j),   (   -0.0002045739+   -0.0000000000j)
R = 
   12.5663706144,     25.1327412287,     28.0992589242
 (    0.0002866966+   -0.0000000000j),   (   -0.0003467422+    0.0000145880j)
 (   -0.0004011288+   -0.0000582746j),   (   -0.0002045739+    0.0000000000j)
R = 
  -25.1327412287,    -12.5663706144,     28.0992589242
 (    0.0002866966+   -0.0000000000j),   (   -0.0003467422+    0.0000145883j)
 (   -0.0004011288+   -0.0000582741j),   (   -0.0002045739+    0.0000000000j)
R = 
   25.1327412287,     12.5663706144,     28.0992589242
 (    0.0002866966+    0.0000000000j),   (   -0.0004011288+    0.0000582741j)
 (   -0.0003467422+   -0.0000145883j),   (   -0.0002045739+   -0.0000000000j)
R = 
  -25.1327412287,     18.8495559215,     31.4159265359
 (   -0.0003967536+   -0.0000000000j),   (   -0.0004750171+   -0.0000392773j)
 (   -0.0004011271+    0.0000582741j),   (    0.0002964125+   -0.0000000000j)
R = 
  -18.8495559215,     25.1327412287,     31.4159265359
 (   -0.0003967536+   -0.0000000000j),   (   -0.0004750172+   -0.0000392765j)
 (   -0.0004011271+    0.0000582749j),   (    0.0002964125+   -0.0000000000j)
R = 
  -18.8495559215,    -25.1327412287,     31.4159265359
 (   -0.0003967536+   -0.0000000000j),   (    0.0004480288+   -0.0000399101j)
 (    0.0004290391+    0.0000402157j),   (    0.0002964125+    0.0000000000j)
R = 
   18.8495559215,     25.1327412287,     31.4159265359
 (   -0.0003967536+    0.0000000000j),   (    0.0004290391+   -0.0000402157j)
 (    0.0004480288+    0.0000399101j),   (    0.0002964125+   -0.0000000000j)
R = 
   25.1327412287,    -18.8495559215,     31.4159265359
 (   -0.0003967536+    0.0000000000j),   (   -0.0004011271+   -0.0000582741j)
 (   -0.0004750171+    0.0000392773j),   (    0.0002964125+    0.0000000000j)
R = 
  -25.1327412287,    -18.8495559215,     31.4159265359
 (   -0.0003967536+    0.0000000000j),   (    0.0004290391+   -0.0000402147j)
 (    0.0004480288+    0.0000399112j),   (    0.0002964125+    0.0000000000j)
R = 
   18.8495559215,    -25.1327412287,     31.4159265359
 (   -0.0003967536+    0.0000000000j),   (   -0.0004011271+   -0.0000582749j)
 (   -0.0004750172+    0.0000392765j),   (    0.0002964125+    0.0000000000j)
R = 
   25.1327412287,     18.8495559215,     31.4159265359
 (   -0.0003967536+   -0.0000000000j),   (    0.0004480288+   -0.0000399112j)
 (    0.0004290391+    0.0000402147j),   (    0.0002964125+   -0.0000000000j)
R = 
  -25.1327412287,    -25.1327412287,     35.5430635053
 (    0.0002944362+    0.0000000000j),   (   -0.0004750181+    0.0000392774j)
 (   -0.0004750181+   -0.0000392760j),   (   -0.0002184950+   -0.0000000000j)
R = 
  -25.1327412287,     25.1327412287,     35.5430635053
 (    0.0002944362+    0.0000000000j),   (    0.0005011002+    0.0000203952j)
 (    0.0004480303+   -0.0000399110j),   (   -0.0002184950+   -0.0000000000j)
R = 
   25.1327412287,    -25.1327412287,     35.5430635053
 (    0.0002944362+   -0.0000000000j),   (    0.0004480303+    0.0000399110j)
 (    0.0005011002+   -0.0000203952j),   (   -0.0002184950+    0.0000000000j)
R = 
   25.1327412287,     25.1327412287,     35.5430635053
 (    0.0002944362+   -0.0000000000j),   (   -0.0004750181+    0.0000392760j)
 (   -0.0004750181+   -0.0000392774j),   (   -0.0002184950+    0.0000000000j)


==> anc/hmat-3band.dat <==
R = 
    0.0000000000,      0.0000000000,      0.0000000000
 (    0.3792695908+   -0.0000000000j),   (   -0.0427207458+   -0.0000000000j),   (   -0.0455560008+    0.0000000000j)
 (   -0.0427207458+    0.0000000000j),   (    0.4725254807+   -0.0000000000j),   (    0.0357272042+   -0.0758330303j)
 (   -0.0455560008+   -0.0000000000j),   (    0.0357272042+    0.0758330303j),   (    0.6011171200+    0.0000000000j)
R = 
    6.2831853072,      0.0000000000,      6.2831853072
 (   -0.0214644719+    0.0000000000j),   (    0.0076321047+    0.0000000000j),   (    0.0115894914+    0.0039313831j)
 (   -0.0427207458+    0.0000000000j),   (    0.0498476551+   -0.0000000000j),   (    0.0357272042+    0.0758330303j)
 (    0.0115894914+    0.0039313831j),   (   -0.0065020890+    0.0069166613j),   (   -0.0405498308+   -0.0000000000j)
R = 
    0.0000000000,      6.2831853072,      6.2831853072
 (   -0.0214644719+    0.0000000000j),   (    0.0152828056+   -0.0140695413j),   (    0.0035884374+    0.0000000000j)
 (    0.0152828056+   -0.0140695413j),   (   -0.0205361009+   -0.0000000000j),   (   -0.0135181152+    0.0016725926j)
 (   -0.0455560008+   -0.0000000000j),   (    0.0357272042+   -0.0758330303j),   (    0.0298339252+   -0.0000000000j)
R = 
    0.0000000000,     -6.2831853072,      6.2831853072
 (   -0.0214644719+   -0.0000000000j),   (    0.0152828056+    0.0140695413j),   (   -0.0455560008+    0.0000000000j)
 (    0.0152828056+    0.0140695413j),   (   -0.0205361009+    0.0000000000j),   (    0.0357272042+    0.0758330303j)
 (    0.0035884374+   -0.0000000000j),   (   -0.0135181152+   -0.0016725926j),   (    0.0298339252+    0.0000000000j)
R = 
   -6.2831853072,      0.0000000000,      6.2831853072
 (   -0.0214644719+   -0.0000000000j),   (   -0.0427207458+   -0.0000000000j),   (    0.0115894914+   -0.0039313831j)
 (    0.0076321047+   -0.0000000000j),   (    0.0498476551+    0.0000000000j),   (   -0.0065020890+   -0.0069166613j)
 (    0.0115894914+   -0.0039313831j),   (    0.0357272042+   -0.0758330303j),   (   -0.0405498308+    0.0000000000j)
R = 
    6.2831853072,      6.2831853072,      8.8857658763
 (    0.0022821658+   -0.0000000000j),   (    0.0017546697+   -0.0044496645j),   (    0.0033802118+    0.0048115259j)
 (    0.0152828056+    0.0140695413j),   (   -0.0119023744+   -0.0000000000j),   (   -0.0135181152+   -0.0016725926j)
 (    0.0115894914+   -0.0039313831j),   (   -0.0065020890+   -0.0069166613j),   (    0.0190310546+    0.0000000000j)
R = 
    6.2831853072,     -6.2831853072,      8.8857658763
 (    0.0022821658+    0.0000000000j),   (    0.0017546697+    0.0044496645j),   (    0.0115894914+   -0.0039313831j)
 (    0.0152828056+   -0.0140695413j),   (   -0.0119023744+   -0.0000000000j),   (    0.0357272042+   -0.0758330303j)
 (    0.0033802118+    0.0048115259j),   (    0.0007624552+   -0.0019665245j),   (    0.0190310546+   -0.0000000000j)
R = 
   -6.2831853072,      6.2831853072,      8.8857658763
 (    0.0022821658+   -0.0000000000j),   (    0.0152828056+    0.0140695413j),   (    0.0033802118+   -0.0048115259j)
 (    0.0017546697+   -0.0044496645j),   (   -0.0119023744+    0.0000000000j),   (    0.0007624552+    0.0019665245j)
 (    0.0115894914+    0.0039313831j),   (    0.0357272042+    0.0758330303j),   (    0.0190310546+    0.0000000000j)
R = 
   -6.2831853072,     -6.2831853072,      8.8857658763
 (    0.0022821658+    0.0000000000j),   (    0.0152828056+   -0.0140695413j),   (    0.0115894914+    0.0039313831j)
 (    0.0017546697+    0.0044496645j),   (   -0.0119023744+    0.0000000000j),   (   -0.0065020890+    0.0069166613j)
 (    0.0033802118+   -0.0048115259j),   (   -0.0135181152+    0.0016725926j),   (    0.0190310546+   -0.0000000000j)
R = 
   12.5663706144,      0.0000000000,     12.5663706144
 (    0.0024431546+    0.0000000000j),   (   -0.0002446399+    0.0000000000j),   (   -0.0021124548+   -0.0042854414j)
 (    0.0076321047+   -0.0000000000j),   (    0.0057571562+   -0.0000000000j),   (   -0.0065020890+    0.0069166613j)
 (   -0.0021124548+   -0.0042854414j),   (    0.0006127130+    0.0050533793j),   (   -0.0050621445+   -0.0000000000j)
R = 
    0.0000000000,     12.5663706144,     12.5663706144
 (    0.0024431546+   -0.0000000000j),   (   -0.0010769408+    0.0030075103j),   (    0.0006008017+   -0.0000000000j)
 (   -0.0010769408+    0.0030075103j),   (   -0.0077306426+    0.0000000000j),   (   -0.0025326686+   -0.0008116167j)
 (    0.0035884374+    0.0000000000j),   (   -0.0135181152+    0.0016725926j),   (    0.0084256543+   -0.0000000000j)
R = 
  -12.5663706144,      0.0000000000,     12.5663706144
 (    0.0024431546+   -0.0000000000j),   (    0.0076321047+    0.0000000000j),   (   -0.0021124548+    0.0042854414j)
 (   -0.0002446399+   -0.0000000000j),   (    0.0057571562+    0.0000000000j),   (    0.0006127130+   -0.0050533793j)
 (   -0.0021124548+    0.0042854414j),   (   -0.0065020890+   -0.0069166613j),   (   -0.0050621445+    0.0000000000j)
R = 
    0.0000000000,    -12.5663706144,     12.5663706144
 (    0.0024431546+    0.0000000000j),   (   -0.0010769408+   -0.0030075103j),   (    0.0035884374+   -0.0000000000j)
 (   -0.0010769408+   -0.0030075103j),   (   -0.0077306426+   -0.0000000000j),   (   -0.0135181152+   -0.0016725926j)
 (    0.0006008017+    0.0000000000j),   (   -0.0025326686+    0.0008116167j),   (    0.0084256543+    0.0000000000j)
R = 
   -6.2831853072,    -12.5663706144,     14.0496294621
 (   -0.0001543436+   -0.0000000000j),   (   -0.0010769408+    0.0030075103j),   (    0.0033802118+    0.0048115259j)
 (    0.0006973612+   -0.0005198711j),   (    0.0012400966+   -0.0000000000j),   (    0.0007624552+   -0.0019665245j)
 (    0.0001325787+   -0.0002247117j),   (   -0.0025326686+   -0.0008116167j),   (   -0.0032902378+   -0.0000000000j)
R = 
    6.2831853072,    -12.5663706144,     14.0496294621
 (   -0.0001543436+   -0.0000000000j),   (    0.0006973612+   -0.0005198711j),   (    0.0033802118+   -0.0048115259j)
 (   -0.0010769408+    0.0030075103j),   (    0.0012400966+   -0.0000000000j),   (   -0.0135181152+    0.0016725926j)
 (    0.0001325787+    0.0002247117j),   (   -0.0020402712+    0.0000667267j),   (   -0.0032902378+   -0.0000000000j)
R = 
    6.2831853072,     12.5663706144,     14.0496294621
 (   -0.0001543436+    0.0000000000j),   (    0.0006973612+    0.0005198711j),   (    0.0001325787+    0.0002247117j)
 (   -0.0010769408+   -0.0030075103j),   (    0.0012400966+    0.0000000000j),   (   -0.0025326686+    0.0008116167j)
 (    0.0033802118+   -0.0048115259j),   (    0.0007624552+    0.0019665245j),   (   -0.0032902378+    0.0000000000j)
R = 
   12.5663706144,     -6.2831853072,     14.0496294621
 (   -0.0001543436+    0.0000000000j),   (    0.0003817037+    0.0008969567j),   (   -0.0021124548+    0.0042854414j)
 (    0.0017546697+   -0.0044496645j),   (   -0.0053800590+   -0.0000000000j),   (   -0.0065020890+   -0.0069166613j)
 (    0.0026492981+   -0.0011616287j),   (   -0.0023710749+   -0.0004304043j),   (    0.0033299178+    0.0000000000j)
R = 
  -12.5663706144,     -6.2831853072,     14.0496294621
 (   -0.0001543436+    0.0000000000j),   (    0.0017546697+   -0.0044496645j),   (   -0.0021124548+   -0.0042854414j)
 (    0.0003817037+    0.0008969567j),   (   -0.0053800590+   -0.0000000000j),   (    0.0006127130+    0.0050533793j)
 (    0.0026492981+    0.0011616287j),   (    0.0007624552+    0.0019665245j),   (    0.0033299178+   -0.0000000000j)
R = 
   -6.2831853072,     12.5663706144,     14.0496294621
 (   -0.0001543436+    0.0000000000j),   (   -0.0010769408+   -0.0030075103j),   (    0.0001325787+   -0.0002247117j)
 (    0.0006973612+    0.0005198711j),   (    0.0012400966+    0.0000000000j),   (   -0.0020402712+   -0.0000667267j)
 (    0.0033802118+    0.0048115259j),   (   -0.0135181152+   -0.0016725926j),   (   -0.0032902378+    0.0000000000j)
R = 
  -12.5663706144,      6.2831853072,     14.0496294621
 (   -0.0001543436+   -0.0000000000j),   (    0.0017546697+    0.0044496645j),   (    0.0026492981+    0.0011616287j)
 (    0.0003817037+   -0.0008969567j),   (   -0.0053800590+    0.0000000000j),   (   -0.0023710749+    0.0004304043j)
 (   -0.0021124548+   -0.0042854414j),   (   -0.0065020890+    0.0069166613j),   (    0.0033299178+   -0.0000000000j)
R = 
   12.5663706144,      6.2831853072,     14.0496294621
 (   -0.0001543436+   -0.0000000000j),   (    0.0003817037+   -0.0008969567j),   (    0.0026492981+   -0.0011616287j)
 (    0.0017546697+    0.0044496645j),   (   -0.0053800590+    0.0000000000j),   (    0.0007624552+   -0.0019665245j)
 (   -0.0021124548+    0.0042854414j),   (    0.0006127130+   -0.0050533793j),   (    0.0033299178+    0.0000000000j)
R = 
   12.5663706144,    -12.5663706144,     17.7715317526
 (   -0.0000922280+    0.0000000000j),   (    0.0002140937+    0.0001836892j),   (    0.0026492981+    0.0011616287j)
 (    0.0006973612+    0.0005198711j),   (    0.0001060780+   -0.0000000000j),   (    0.0007624552+    0.0019665245j)
 (    0.0005652941+    0.0004410980j),   (   -0.0002030481+    0.0000257848j),   (    0.0009279936+    0.0000000000j)
R = 
  -12.5663706144,    -12.5663706144,     17.7715317526
 (   -0.0000922280+   -0.0000000000j),   (    0.0006973612+    0.0005198711j),   (    0.0026492981+   -0.0011616287j)
 (    0.0002140937+    0.0001836892j),   (    0.0001060780+    0.0000000000j),   (   -0.0023710749+   -0.0004304043j)
 (    0.0005652941+   -0.0004410980j),   (   -0.0020402712+   -0.0000667267j),   (    0.0009279936+   -0.0000000000j)
R = 
  -12.5663706144,     12.5663706144,     17.7715317526
 (   -0.0000922280+   -0.0000000000j),   (    0.0006973612+   -0.0005198711j),   (    0.0005652941+   -0.0004410980j)
 (    0.0002140937+   -0.0001836892j),   (    0.0001060780+    0.0000000000j),   (   -0.0002030481+   -0.0000257848j)
 (    0.0026492981+   -0.0011616287j),   (    0.0007624552+   -0.0019665245j),   (    0.0009279936+   -0.0000000000j)
R = 
   12.5663706144,     12.5663706144,     17.7715317526
 (   -0.0000922280+    0.0000000000j),   (    0.0002140937+   -0.0001836892j),   (    0.0005652941+    0.0004410980j)
 (    0.0006973612+   -0.0005198711j),   (    0.0001060780+   -0.0000000000j),   (   -0.0020402712+    0.0000667267j)
 (    0.0026492981+    0.0011616287j),   (   -0.0023710749+    0.0004304043j),   (    0.0009279936+    0.0000000000j)
R = 
    0.0000000000,     18.8495559215,     18.8495559215
 (   -0.0001818334+    0.0000000000j),   (    0.0001553737+   -0.0003779361j),   (   -0.0000634116+   -0.0000000000j)
 (    0.0001553737+   -0.0003779361j),   (    0.0005593859+    0.0000000000j),   (   -0.0015086409+   -0.0001007645j)
 (    0.0006008017+   -0.0000000000j),   (   -0.0025326686+   -0.0008116167j),   (   -0.0011205704+    0.0000000000j)
R = 
    0.0000000000,    -18.8495559215,     18.8495559215
 (   -0.0001818334+   -0.0000000000j),   (    0.0001553737+    0.0003779361j),   (    0.0006008017+    0.0000000000j)
 (    0.0001553737+    0.0003779361j),   (    0.0005593859+   -0.0000000000j),   (   -0.0025326686+    0.0008116167j)
 (   -0.0000634116+    0.0000000000j),   (   -0.0015086409+    0.0001007645j),   (   -0.0011205704+   -0.0000000000j)
R = 
  -18.8495559215,      0.0000000000,     18.8495559215
 (   -0.0001818334+    0.0000000000j),   (   -0.0002446399+   -0.0000000000j),   (    0.0000689606+    0.0002158254j)
 (    0.0000474356+   -0.0000000000j),   (    0.0013547500+   -0.0000000000j),   (   -0.0002889022+   -0.0007026120j)
 (    0.0000689606+    0.0002158254j),   (    0.0006127130+   -0.0050533793j),   (   -0.0019159345+   -0.0000000000j)
R = 
   18.8495559215,      0.0000000000,     18.8495559215
 (   -0.0001818334+   -0.0000000000j),   (    0.0000474356+    0.0000000000j),   (    0.0000689606+   -0.0002158254j)
 (   -0.0002446399+    0.0000000000j),   (    0.0013547500+    0.0000000000j),   (    0.0006127130+    0.0050533793j)
 (    0.0000689606+   -0.0002158254j),   (   -0.0002889022+    0.0007026120j),   (   -0.0019159345+    0.0000000000j)
R = 
  -18.8495559215,      6.2831853072,     19.8691765316
 (    0.0000255152+    0.0000000000j),   (    0.0003817037+    0.0008969567j),   (    0.0003724061+    0.0003534697j)
 (    0.0001654092+   -0.0003047332j),   (   -0.0009329324+    0.0000000000j),   (   -0.0003624348+   -0.0003435168j)
 (    0.0000689606+   -0.0002158254j),   (    0.0006127130+    0.0050533793j),   (    0.0015547851+   -0.0000000000j)
R = 
    6.2831853072,     18.8495559215,     19.8691765316
 (    0.0000255152+    0.0000000000j),   (   -0.0001092637+    0.0000429539j),   (    0.0004272866+    0.0003523609j)
 (    0.0001553737+    0.0003779361j),   (   -0.0007307202+   -0.0000000000j),   (   -0.0015086409+    0.0001007645j)
 (    0.0001325787+   -0.0002247117j),   (   -0.0020402712+   -0.0000667267j),   (    0.0013525730+   -0.0000000000j)
R = 
   18.8495559215,      6.2831853072,     19.8691765316
 (    0.0000255152+    0.0000000000j),   (    0.0001654092+   -0.0003047332j),   (    0.0003724061+   -0.0003534697j)
 (    0.0003817037+    0.0008969567j),   (   -0.0009329324+    0.0000000000j),   (   -0.0023710749+   -0.0004304043j)
 (    0.0000689606+    0.0002158254j),   (   -0.0002889022+   -0.0007026120j),   (    0.0015547851+   -0.0000000000j)
R = 
   -6.2831853072,     18.8495559215,     19.8691765316
 (    0.0000255152+    0.0000000000j),   (    0.0001553737+    0.0003779361j),   (    0.0004272866+   -0.0003523609j)
 (   -0.0001092637+    0.0000429539j),   (   -0.0007307202+    0.0000000000j),   (   -0.0003502074+   -0.0000052161j)
 (    0.0001325787+    0.0002247117j),   (   -0.0025326686+    0.0008116167j),   (    0.0013525730+    0.0000000000j)
R = 
   -6.2831853072,    -18.8495559215,     19.8691765316
 (    0.0000255152+   -0.0000000000j),   (    0.0001553737+   -0.0003779361j),   (    0.0001325787+    0.0002247117j)
 (   -0.0001092637+   -0.0000429539j),   (   -0.0007307202+    0.0000000000j),   (   -0.0020402712+    0.0000667267j)
 (    0.0004272866+   -0.0003523609j),   (   -0.0015086409+   -0.0001007645j),   (    0.0013525730+    0.0000000000j)
R = 
   18.8495559215,     -6.2831853072,     19.8691765316
 (    0.0000255152+   -0.0000000000j),   (    0.0001654092+    0.0003047332j),   (    0.0000689606+    0.0002158254j)
 (    0.0003817037+   -0.0008969567j),   (   -0.0009329324+   -0.0000000000j),   (    0.0006127130+   -0.0050533793j)
 (    0.0003724061+   -0.0003534697j),   (   -0.0003624348+    0.0003435168j),   (    0.0015547851+    0.0000000000j)
R = 
  -18.8495559215,     -6.2831853072,     19.8691765316
 (    0.0000255152+   -0.0000000000j),   (    0.0003817037+   -0.0008969567j),   (    0.0000689606+   -0.0002158254j)
 (    0.0001654092+    0.0003047332j),   (   -0.0009329324+   -0.0000000000j),   (   -0.0002889022+    0.0007026120j)
 (    0.0003724061+    0.0003534697j),   (   -0.0023710749+    0.0004304043j),   (    0.0015547851+    0.0000000000j)
R = 
    6.2831853072,    -18.8495559215,     19.8691765316
 (    0.0000255152+   -0.0000000000j),   (   -0.0001092637+   -0.0000429539j),   (    0.0001325787+   -0.0002247117j)
 (    0.0001553737+   -0.0003779361j),   (   -0.0007307202+   -0.0000000000j),   (   -0.0025326686+   -0.0008116167j)
 (    0.0004272866+    0.0003523609j),   (   -0.0003502074+    0.0000052161j),   (    0.0013525730+   -0.0000000000j)
R = 
  -12.5663706144,     18.8495559215,     22.6543467983
 (    0.0000108776+   -0.0000000000j),   (   -0.0001092637+   -0.0000429539j),   (    0.0002903214+    0.0000665239j)
 (    0.0000223826+    0.0000660636j),   (   -0.0000059165+    0.0000000000j),   (   -0.0008526321+   -0.0000024503j)
 (    0.0005652941+    0.0004410980j),   (   -0.0020402712+    0.0000667267j),   (   -0.0004394823+    0.0000000000j)
R = 
  -12.5663706144,    -18.8495559215,     22.6543467983
 (    0.0000108776+    0.0000000000j),   (   -0.0001092637+    0.0000429539j),   (    0.0005652941+    0.0004410980j)
 (    0.0000223826+   -0.0000660636j),   (   -0.0000059165+   -0.0000000000j),   (   -0.0002030481+    0.0000257848j)
 (    0.0002903214+    0.0000665239j),   (   -0.0003502074+   -0.0000052161j),   (   -0.0004394823+   -0.0000000000j)
R = 
   18.8495559215,    -12.5663706144,     22.6543467983
 (    0.0000108776+   -0.0000000000j),   (    0.0000432562+   -0.0000090244j),   (    0.0003724061+    0.0003534697j)
 (    0.0002140937+   -0.0001836892j),   (   -0.0005135866+   -0.0000000000j),   (   -0.0023710749+    0.0004304043j)
 (    0.0004585486+   -0.0000762097j),   (   -0.0008317001+   -0.0000953288j),   (    0.0000681877+    0.0000000000j)
R = 
   12.5663706144,    -18.8495559215,     22.6543467983
 (    0.0000108776+    0.0000000000j),   (    0.0000223826+   -0.0000660636j),   (    0.0005652941+   -0.0004410980j)
 (   -0.0001092637+    0.0000429539j),   (   -0.0000059165+   -0.0000000000j),   (   -0.0020402712+   -0.0000667267j)
 (    0.0002903214+   -0.0000665239j),   (   -0.0008526321+    0.0000024503j),   (   -0.0004394823+   -0.0000000000j)
R = 
   12.5663706144,     18.8495559215,     22.6543467983
 (    0.0000108776+   -0.0000000000j),   (    0.0000223826+    0.0000660636j),   (    0.0002903214+   -0.0000665239j)
 (   -0.0001092637+   -0.0000429539j),   (   -0.0000059165+    0.0000000000j),   (   -0.0003502074+    0.0000052161j)
 (    0.0005652941+   -0.0004410980j),   (   -0.0002030481+   -0.0000257848j),   (   -0.0004394823+    0.0000000000j)
R = 
   18.8495559215,     12.5663706144,     22.6543467983
 (    0.0000108776+    0.0000000000j),   (    0.0000432562+    0.0000090244j),   (    0.0004585486+   -0.0000762097j)
 (    0.0002140937+    0.0001836892j),   (   -0.0005135866+    0.0000000000j),   (   -0.0002030481+    0.0000257848j)
 (    0.0003724061+    0.0003534697j),   (   -0.0003624348+   -0.0003435168j),   (    0.0000681877+    0.0000000000j)
R = 
  -18.8495559215,     12.5663706144,     22.6543467983
 (    0.0000108776+    0.0000000000j),   (    0.0002140937+    0.0001836892j),   (    0.0004585486+    0.0000762097j)
 (    0.0000432562+    0.0000090244j),   (   -0.0005135866+    0.0000000000j),   (   -0.0008317001+    0.0000953288j)
 (    0.0003724061+   -0.0003534697j),   (   -0.0023710749+   -0.0004304043j),   (    0.0000681877+   -0.0000000000j)
R = 
  -18.8495559215,    -12.5663706144,     22.6543467983
 (    0.0000108776+   -0.0000000000j),   (    0.0002140937+   -0.0001836892j),   (    0.0003724061+   -0.0003534697j)
 (    0.0000432562+   -0.0000090244j),   (   -0.0005135866+   -0.0000000000j),   (   -0.0003624348+    0.0003435168j)
 (    0.0004585486+    0.0000762097j),   (   -0.0002030481+   -0.0000257848j),   (    0.0000681877+   -0.0000000000j)
R = 
  -25.1327412287,      0.0000000000,     25.1327412287
 (    0.0000288401+   -0.0000000000j),   (    0.0000474356+   -0.0000000000j),   (   -0.0000185571+    0.0003342491j)
 (    0.0000257368+   -0.0000000000j),   (    0.0007400570+   -0.0000000000j),   (   -0.0000919613+   -0.0004983608j)
 (   -0.0000185571+    0.0003342491j),   (   -0.0002889022+   -0.0007026120j),   (   -0.0004967610+   -0.0000000000j)
R = 
    0.0000000000,     25.1327412287,     25.1327412287
 (    0.0000288401+   -0.0000000000j),   (   -0.0000240339+    0.0001206423j),   (    0.0002294451+   -0.0000000000j)
 (   -0.0000240339+    0.0001206423j),   (   -0.0003764397+   -0.0000000000j),   (   -0.0006598451+   -0.0000088843j)
 (   -0.0000634116+   -0.0000000000j),   (   -0.0015086409+   -0.0001007645j),   (    0.0006197356+   -0.0000000000j)
R = 
   25.1327412287,      0.0000000000,     25.1327412287
 (    0.0000288401+    0.0000000000j),   (    0.0000257368+    0.0000000000j),   (   -0.0000185571+   -0.0003342491j)
 (    0.0000474356+    0.0000000000j),   (    0.0007400570+    0.0000000000j),   (   -0.0002889022+    0.0007026120j)
 (   -0.0000185571+   -0.0003342491j),   (   -0.0000919613+    0.0004983608j),   (   -0.0004967610+    0.0000000000j)
R = 
    0.0000000000,    -25.1327412287,     25.1327412287
 (    0.0000288401+    0.0000000000j),   (   -0.0000240339+   -0.0001206423j),   (   -0.0000634116+    0.0000000000j)
 (   -0.0000240339+   -0.0001206423j),   (   -0.0003764397+    0.0000000000j),   (   -0.0015086409+    0.0001007645j)
 (    0.0002294451+    0.0000000000j),   (   -0.0006598451+    0.0000088843j),   (    0.0006197356+    0.0000000000j)
R = 
   25.1327412287,      6.2831853072,     25.9062366868
 (   -0.0000087688+   -0.0000000000j),   (    0.0000311683+   -0.0000635555j),   (    0.0003932584+   -0.0000823106j)
 (    0.0001654092+    0.0003047332j),   (   -0.0006476794+   -0.0000000000j),   (   -0.0003624348+    0.0003435168j)
 (   -0.0000185571+    0.0003342491j),   (   -0.0000919613+   -0.0004983608j),   (    0.0004118771+   -0.0000000000j)
R = 
   -6.2831853072,    -25.1327412287,     25.9062366868
 (   -0.0000087688+   -0.0000000000j),   (   -0.0000240339+    0.0001206423j),   (    0.0004272866+    0.0003523609j)
 (    0.0000378360+    0.0000360893j),   (    0.0002043062+   -0.0000000000j),   (   -0.0003502074+    0.0000052161j)
 (    0.0000936628+   -0.0000238341j),   (   -0.0006598451+   -0.0000088843j),   (   -0.0004401086+   -0.0000000000j)
R = 
    6.2831853072,    -25.1327412287,     25.9062366868
 (   -0.0000087688+    0.0000000000j),   (    0.0000378360+    0.0000360893j),   (    0.0004272866+   -0.0003523609j)
 (   -0.0000240339+    0.0001206423j),   (    0.0002043062+   -0.0000000000j),   (   -0.0015086409+   -0.0001007645j)
 (    0.0000936628+    0.0000238341j),   (   -0.0007183970+    0.0000362125j),   (   -0.0004401086+   -0.0000000000j)
R = 
   -6.2831853072,     25.1327412287,     25.9062366868
 (   -0.0000087688+   -0.0000000000j),   (   -0.0000240339+   -0.0001206423j),   (    0.0000936628+   -0.0000238341j)
 (    0.0000378360+   -0.0000360893j),   (    0.0002043062+    0.0000000000j),   (   -0.0007183970+   -0.0000362125j)
 (    0.0004272866+    0.0003523609j),   (   -0.0015086409+    0.0001007645j),   (   -0.0004401086+    0.0000000000j)
R = 
   25.1327412287,     -6.2831853072,     25.9062366868
 (   -0.0000087688+    0.0000000000j),   (    0.0000311683+    0.0000635555j),   (   -0.0000185571+    0.0003342491j)
 (    0.0001654092+   -0.0003047332j),   (   -0.0006476794+    0.0000000000j),   (   -0.0002889022+   -0.0007026120j)
 (    0.0003932584+   -0.0000823106j),   (   -0.0006173714+   -0.0000436870j),   (    0.0004118771+    0.0000000000j)
R = 
  -25.1327412287,      6.2831853072,     25.9062366868
 (   -0.0000087688+   -0.0000000000j),   (    0.0001654092+    0.0003047332j),   (    0.0003932584+    0.0000823106j)
 (    0.0000311683+   -0.0000635555j),   (   -0.0006476794+   -0.0000000000j),   (   -0.0006173714+    0.0000436870j)
 (   -0.0000185571+   -0.0003342491j),   (   -0.0002889022+    0.0007026120j),   (    0.0004118771+   -0.0000000000j)
R = 
    6.2831853072,     25.1327412287,     25.9062366868
 (   -0.0000087688+    0.0000000000j),   (    0.0000378360+   -0.0000360893j),   (    0.0000936628+    0.0000238341j)
 (   -0.0000240339+   -0.0001206423j),   (    0.0002043062+    0.0000000000j),   (   -0.0006598451+    0.0000088843j)
 (    0.0004272866+   -0.0003523609j),   (   -0.0003502074+   -0.0000052161j),   (   -0.0004401086+    0.0000000000j)
R = 
  -25.1327412287,     -6.2831853072,     25.9062366868
 (   -0.0000087688+    0.0000000000j),   (    0.0001654092+   -0.0003047332j),   (   -0.0000185571+   -0.0003342491j)
 (    0.0000311683+    0.0000635555j),   (   -0.0006476794+    0.0000000000j),   (   -0.0000919613+    0.0004983608j)
 (    0.0003932584+    0.0000823106j),   (   -0.0003624348+   -0.0003435168j),   (    0.0004118771+    0.0000000000j)
R = 
  -18.8495559215,    -18.8495559215,     26.6572976290
 (   -0.0000124784+   -0.0000000000j),   (    0.0000223826+    0.0000660636j),   (    0.0004585486+   -0.0000762097j)
 (    0.0000061626+    0.0000228845j),   (    0.0000956173+   -0.0000000000j),   (   -0.0008317001+   -0.0000953288j)
 (    0.0001920054+   -0.0000558390j),   (   -0.0008526321+   -0.0000024503j),   (    0.0001517863+   -0.0000000000j)
R = 
   18.8495559215,     18.8495559215,     26.6572976290
 (   -0.0000124784+    0.0000000000j),   (    0.0000061626+   -0.0000228845j),   (    0.0001920054+    0.0000558390j)
 (    0.0000223826+   -0.0000660636j),   (    0.0000956173+    0.0000000000j),   (   -0.0008526321+    0.0000024503j)
 (    0.0004585486+    0.0000762097j),   (   -0.0008317001+    0.0000953288j),   (    0.0001517863+    0.0000000000j)
R = 
  -18.8495559215,     18.8495559215,     26.6572976290
 (   -0.0000124784+    0.0000000000j),   (    0.0000223826+   -0.0000660636j),   (    0.0001920054+   -0.0000558390j)
 (    0.0000061626+   -0.0000228845j),   (    0.0000956173+    0.0000000000j),   (   -0.0001558616+   -0.0000693761j)
 (    0.0004585486+   -0.0000762097j),   (   -0.0002030481+    0.0000257848j),   (    0.0001517863+    0.0000000000j)
R = 
   18.8495559215,    -18.8495559215,     26.6572976290
 (   -0.0000124784+   -0.0000000000j),   (    0.0000061626+    0.0000228845j),   (    0.0004585486+    0.0000762097j)
 (    0.0000223826+    0.0000660636j),   (    0.0000956173+   -0.0000000000j),   (   -0.0002030481+   -0.0000257848j)
 (    0.0001920054+    0.0000558390j),   (   -0.0001558616+    0.0000693761j),   (    0.0001517863+   -0.0000000000j)
R = 
   25.1327412287,    -12.5663706144,     28.0992589242
 (   -0.0000018978+    0.0000000000j),   (    0.0000361944+    0.0000280980j),   (    0.0003932584+    0.0000823106j)
 (    0.0000432562+    0.0000090244j),   (    0.0000024604+   -0.0000000000j),   (   -0.0003624348+   -0.0003435168j)
 (    0.0001931244+   -0.0000090145j),   (   -0.0001896176+    0.0000635786j),   (    0.0001802625+   -0.0000000000j)
R = 
  -25.1327412287,     12.5663706144,     28.0992589242
 (   -0.0000018978+   -0.0000000000j),   (    0.0000432562+   -0.0000090244j),   (    0.0001931244+    0.0000090145j)
 (    0.0000361944+   -0.0000280980j),   (    0.0000024604+    0.0000000000j),   (   -0.0001896176+   -0.0000635786j)
 (    0.0003932584+   -0.0000823106j),   (   -0.0003624348+    0.0003435168j),   (    0.0001802625+    0.0000000000j)
R = 
  -12.5663706144,    -25.1327412287,     28.0992589242
 (   -0.0000018978+    0.0000000000j),   (    0.0000378360+   -0.0000360893j),   (    0.0002903214+   -0.0000665239j)
 (   -0.0000153841+    0.0000074950j),   (   -0.0000531508+   -0.0000000000j),   (   -0.0008526321+    0.0000024503j)
 (    0.0002256104+   -0.0000695614j),   (   -0.0007183970+   -0.0000362125j),   (    0.0002358737+    0.0000000000j)
R = 
   12.5663706144,    -25.1327412287,     28.0992589242
 (   -0.0000018978+    0.0000000000j),   (   -0.0000153841+    0.0000074950j),   (    0.0002903214+    0.0000665239j)
 (    0.0000378360+   -0.0000360893j),   (   -0.0000531508+    0.0000000000j),   (   -0.0003502074+   -0.0000052161j)
 (    0.0002256104+    0.0000695614j),   (   -0.0002059233+    0.0000235445j),   (    0.0002358737+    0.0000000000j)
R = 
  -12.5663706144,     25.1327412287,     28.0992589242
 (   -0.0000018978+   -0.0000000000j),   (    0.0000378360+    0.0000360893j),   (    0.0002256104+   -0.0000695614j)
 (   -0.0000153841+   -0.0000074950j),   (   -0.0000531508+   -0.0000000000j),   (   -0.0002059233+   -0.0000235445j)
 (    0.0002903214+   -0.0000665239j),   (   -0.0003502074+    0.0000052161j),   (    0.0002358737+   -0.0000000000j)
R = 
   12.5663706144,     25.1327412287,     28.0992589242
 (   -0.0000018978+   -0.0000000000j),   (   -0.0000153841+   -0.0000074950j),   (    0.0002256104+    0.0000695614j)
 (    0.0000378360+    0.0000360893j),   (   -0.0000531508+    0.0000000000j),   (   -0.0007183970+    0.0000362125j)
 (    0.0002903214+    0.0000665239j),   (   -0.0008526321+   -0.0000024503j),   (    0.0002358737+   -0.0000000000j)
R = 
  -25.1327412287,    -12.5663706144,     28.0992589242
 (   -0.0000018978+    0.0000000000j),   (    0.0000432562+    0.0000090244j),   (    0.0003932584+   -0.0000823106j)
 (    0.0000361944+    0.0000280980j),   (    0.0000024604+    0.0000000000j),   (   -0.0006173714+   -0.0000436870j)
 (    0.0001931244+    0.0000090145j),   (   -0.0008317001+    0.0000953288j),   (    0.0001802625+    0.0000000000j)
R = 
   25.1327412287,     12.5663706144,     28.0992589242
 (   -0.0000018978+   -0.0000000000j),   (    0.0000361944+   -0.0000280980j),   (    0.0001931244+   -0.0000090145j)
 (    0.0000432562+   -0.0000090244j),   (    0.0000024604+   -0.0000000000j),   (   -0.0008317001+   -0.0000953288j)
 (    0.0003932584+    0.0000823106j),   (   -0.0006173714+    0.0000436870j),   (    0.0001802625+   -0.0000000000j)
R = 
  -25.1327412287,     18.8495559215,     31.4159265359
 (    0.0000039701+    0.0000000000j),   (    0.0000061626+    0.0000228845j),   (    0.0001972595+    0.0000129152j)
 (   -0.0000017006+    0.0000134417j),   (   -0.0000845615+    0.0000000000j),   (   -0.0005167159+    0.0000120719j)
 (    0.0001931244+   -0.0000090145j),   (   -0.0008317001+   -0.0000953288j),   (   -0.0000333339+    0.0000000000j)
R = 
  -18.8495559215,     25.1327412287,     31.4159265359
 (    0.0000039701+    0.0000000000j),   (   -0.0000153841+    0.0000074950j),   (    0.0001722547+    0.0000202406j)
 (    0.0000023124+    0.0000112967j),   (   -0.0000300562+   -0.0000000000j),   (   -0.0005415242+   -0.0000002326j)
 (    0.0001920054+    0.0000558390j),   (   -0.0008526321+    0.0000024503j),   (   -0.0000878392+    0.0000000000j)
R = 
  -18.8495559215,    -25.1327412287,     31.4159265359
 (    0.0000039701+    0.0000000000j),   (   -0.0000153841+   -0.0000074950j),   (    0.0001920054+    0.0000558390j)
 (    0.0000023124+   -0.0000112967j),   (   -0.0000300562+    0.0000000000j),   (   -0.0001558616+    0.0000693761j)
 (    0.0001722547+    0.0000202406j),   (   -0.0002059233+   -0.0000235445j),   (   -0.0000878392+    0.0000000000j)
R = 
   18.8495559215,     25.1327412287,     31.4159265359
 (    0.0000039701+   -0.0000000000j),   (    0.0000023124+    0.0000112967j),   (    0.0001722547+   -0.0000202406j)
 (   -0.0000153841+    0.0000074950j),   (   -0.0000300562+   -0.0000000000j),   (   -0.0002059233+    0.0000235445j)
 (    0.0001920054+   -0.0000558390j),   (   -0.0001558616+   -0.0000693761j),   (   -0.0000878392+   -0.0000000000j)
R = 
   25.1327412287,    -18.8495559215,     31.4159265359
 (    0.0000039701+   -0.0000000000j),   (   -0.0000017006+   -0.0000134417j),   (    0.0001931244+    0.0000090145j)
 (    0.0000061626+   -0.0000228845j),   (   -0.0000845615+   -0.0000000000j),   (   -0.0008317001+    0.0000953288j)
 (    0.0001972595+   -0.0000129152j),   (   -0.0005167159+   -0.0000120719j),   (   -0.0000333339+   -0.0000000000j)
R = 
  -25.1327412287,    -18.8495559215,     31.4159265359
 (    0.0000039701+    0.0000000000j),   (    0.0000061626+   -0.0000228845j),   (    0.0001931244+   -0.0000090145j)
 (   -0.0000017006+   -0.0000134417j),   (   -0.0000845615+   -0.0000000000j),   (   -0.0001896176+    0.0000635786j)
 (    0.0001972595+    0.0000129152j),   (   -0.0001558616+   -0.0000693761j),   (   -0.0000333339+   -0.0000000000j)
R = 
   18.8495559215,    -25.1327412287,     31.4159265359
 (    0.0000039701+   -0.0000000000j),   (    0.0000023124+   -0.0000112967j),   (    0.0001920054+   -0.0000558390j)
 (   -0.0000153841+   -0.0000074950j),   (   -0.0000300562+    0.0000000000j),   (   -0.0008526321+   -0.0000024503j)
 (    0.0001722547+   -0.0000202406j),   (   -0.0005415242+    0.0000002326j),   (   -0.0000878392+   -0.0000000000j)
R = 
   25.1327412287,     18.8495559215,     31.4159265359
 (    0.0000039701+   -0.0000000000j),   (   -0.0000017006+    0.0000134417j),   (    0.0001972595+   -0.0000129152j)
 (    0.0000061626+    0.0000228845j),   (   -0.0000845615+    0.0000000000j),   (   -0.0001558616+    0.0000693761j)
 (    0.0001931244+    0.0000090145j),   (   -0.0001896176+   -0.0000635786j),   (   -0.0000333339+    0.0000000000j)
R = 
  -25.1327412287,    -25.1327412287,     35.5430635053
 (   -0.0000024321+   -0.0000000000j),   (    0.0000023124+    0.0000112967j),   (    0.0001972595+   -0.0000129152j)
 (    0.0000007341+    0.0000063089j),   (    0.0000307748+   -0.0000000000j),   (   -0.0005167159+   -0.0000120719j)
 (    0.0001433962+   -0.0000097289j),   (   -0.0005415242+   -0.0000002326j),   (    0.0000316031+   -0.0000000000j)
R = 
  -25.1327412287,     25.1327412287,     35.5430635053
 (   -0.0000024321+   -0.0000000000j),   (    0.0000023124+   -0.0000112967j),   (    0.0001433962+   -0.0000097289j)
 (    0.0000007341+   -0.0000063089j),   (    0.0000307748+   -0.0000000000j),   (   -0.0001303561+   -0.0000178701j)
 (    0.0001972595+   -0.0000129152j),   (   -0.0001558616+    0.0000693761j),   (    0.0000316031+   -0.0000000000j)
R = 
   25.1327412287,    -25.1327412287,     35.5430635053
 (   -0.0000024321+    0.0000000000j),   (    0.0000007341+    0.0000063089j),   (    0.0001972595+    0.0000129152j)
 (    0.0000023124+    0.0000112967j),   (    0.0000307748+    0.0000000000j),   (   -0.0001558616+   -0.0000693761j)
 (    0.0001433962+    0.0000097289j),   (   -0.0001303561+    0.0000178701j),   (    0.0000316031+    0.0000000000j)
R = 
   25.1327412287,     25.1327412287,     35.5430635053
 (   -0.0000024321+    0.0000000000j),   (    0.0000007341+   -0.0000063089j),   (    0.0001433962+    0.0000097289j)
 (    0.0000023124+   -0.0000112967j),   (    0.0000307748+    0.0000000000j),   (   -0.0005415242+    0.0000002326j)
 (    0.0001972595+    0.0000129152j),   (   -0.0005167159+    0.0000120719j),   (    0.0000316031+    0.0000000000j)

